Optimal Multi-port-based Teleportation Schemes

In this paper, we introduce optimal versions of a multi-port based teleportation scheme allowing to send a large amount of quantum information. We fully characterise probabilistic and deterministic case by presenting expressions for the average probability of success and entanglement fidelity. In the probabilistic case, the final expression depends only on global parameters describing the problem, such as the number of ports $N$, the number of teleported systems $k$, and local dimension $d$. It allows us to show square improvement in the number of ports with respect to the non-optimal case. We also show that the number of teleported systems can grow when the number $N$ of ports increases as $o(N)$ still giving high efficiency. In the deterministic case, we connect entanglement fidelity with the maximal eigenvalue of a generalised teleportation matrix. In both cases the optimal set of measurements and the optimal state shared between sender and receiver is presented. All the results are obtained by formulating and solving primal and dual SDP problems, which due to existing symmetries can be solved analytically. We use extensively tools from representation theory and formulate new results that could be of the separate interest for the potential readers.

==> opt_k_star_fidelity.py <==
from itertools import chain


def SplitInLParts(n, l):
'''credits: Sergii Strelchuk, DAMTP Cambridge'''
    a = [0 for i in range(n + 1)]
    k = 1
    a[0] = 0
    a[1] = n
    while k != 0:
        x = a[k - 1] + 1
        y = a[k] - 1
        k -= 1
        while x <= y and k < l - 1:
            a[k] = x
            y -= x
            k += 1
        a[k] = x + y
        yield a[:k + 1]


def add_box(p, d):
'''credits: Sergii Strelchuk, DAMTP Cambridge'''
    #now add one more box keeping the height <=d and making sure that the partition is valid
    res = []
    v = list(p)
    Ft = 0 # current contribution to F by a single std tableaux

    for i in range(0,len(p)):
        if (i>0 and v[i-1]>=v[i]+1) or (i==0) : #check if we can add a box 
            v1 = list(v)
            v1[i] = v1[i]+1
            res.append(v1)
    if(len(p) < d):
        v1 = list(v)
        v1.append(1)
        res.append(v1)
        return res
    return res


def add_multiple_boxes(p_table, d, k):
    new = [add_box(pp, d) for pp in p_table]
    if (k==1): return list(chain(*new))
    
    res = []
    for p in new:
        res.append(add_multiple_boxes(p, d, k-1))
    return list(chain(*res))


def common_boxes(p1, p2):
    return sum([min(x,y) for x,y in zip(p1, p2)])


def tableaux_distance(p1, p2):
    if sum(p1) != sum(p2):
        return -1
    return sum(p1) - common_boxes(p1, p2)


def find_ways_from_alpha_to_mu(a, m, k, d):
    possible_diagrams=add_multiple_boxes([a], d, k)
    return possible_diagrams.count(m)


def gen_matrix(N, k, d):
    partitions = SplitInLParts(N, d)
    partitions = sorted([list(x)[::-1] for x in partitions])[::-1]

    partitions2 = SplitInLParts(N-k, d)
    partitions2 = sorted([list(x)[::-1] for x in partitions2])[::-1]

    M = [[0 for i in partitions] for i in partitions]
    for i in partitions:

        for j in partitions:

            if  -1 < tableaux_distance(i, j) <= k:

                entry = 0
                for a in partitions2:

                    entry += find_ways_from_alpha_to_mu(a, i, k, d) * find_ways_from_alpha_to_mu(a, j, k, d)

                M[partitions.index(i)][partitions.index(j)] = entry
    return M

def findFidelity(matr, d): #assuming quadratic matrix (given in Sage form)
    dim = matr.nrows()
    w = vector([lognormvariate(2,1) for i in range(dim)])
    w = w/sum(w) #initialize a random probability vector (LogNorm distribution)
    v = w
    rho_m = 0    
    for x in range(0,100):
        v = v*matr
        rho_m = sum(v)
        v = v/sum(v)
        #print ("SORTED: " + str(sorted(v)) + " RHO: " + str(rho_m) )
    #print(rho_m/d**2)
    return rho_m

    
d=2
k=2
for N in range (3, 20):
    m = gen_matrix(N, k, d)
    #print (m)
    mt = matrix(QQ, m)
    #print( mt.eigenvalues())
    r=findFidelity (mt, d)
    print(N, r/d**(2*k), sep=',')
print(m)
print(mt)

d=2
k=3
for N in range (4, 11):
    m = gen_matrix(N, k, d)
    #print (m)
    mt = matrix(QQ, m)
    #print( mt.eigenvalues())
    r=findFidelity (mt, d)
    print(N, r/d**(2*k))
print(m)
print(mt)

